Adaptive Grids in the Context of Algebraic Stabilizations for Convection-Diffusion-Reaction Equations

Three algebraically stabilized finite element schemes for discretizing convection-diffusion-reaction equations are studied on adaptively refined grids. These schemes are the algebraic flux correction (AFC) scheme with Kuzmin limiter, the AFC scheme with BJK limiter, and the recently proposed Monotone Upwind-type Algebraically Stabilized (MUAS) method. Both, conforming closure of the refined grids and grids with hanging vertices are considered. A non-standard algorithmic step becomes necessary before these schemes can be applied on grids with hanging vertices. The assessment of the schemes is performed with respect to the satisfaction of the global discrete maximum principle (DMP), the accuracy, e.g., smearing of layers, and the efficiency in solving the corresponding nonlinear problems.

==> hemker_cutline.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['mathtext.fontset'] = 'stix'
matplotlib.rcParams['font.family'] = 'STIXGeneral'
matplotlib.pyplot.title(r'ABC123 vs $\mathrm{ABC123}^{123}$')
import math
matplotlib.rcParams['backend'] = "Qt4Agg"
#print(rcsetup.all_backends)
from array import *


'''''''''''''''''''''''''''''''''''''''''
PARAMETERS TO SET!!!
'''''''''''''''''''''''''''''''''''''''''

dir = "../../output_files/Volker_Petr_Simulations_New/"

conforming = "false"

filename_kuzmin = dir+"hemker_re4_kuzmin_"+str(conforming)+".out";
filename_bjk17 = dir+"hemker_re4_bjk17_"+str(conforming)+".out";
filename_mkuzmin = dir+"hemker_re4_mkuzmin_"+str(conforming)+".out";

fig_name = "Hemker_false_u_x_1"
title_name = r"hanging nodes"

legend=[r"BJK", r"Kuzmin", r"MUAS"]

fontsize = 12
linewidth = 2
markersize = 8
x_label = '$x$';
y_label = '$u(x,1)$ '

coord_bjk = []
cutline_bjk = []

coord_kuzmin = []
cutline_kuzmin = []

coord_mkuzmin = []
cutline_mkuzmin = []


with open(filename_bjk17) as f: 
        for line in f:
            if 'x coordinate : ' in line:
                words = line.split()   
                coord_bjk.append(float(words[3]))
                cutline_bjk.append(float(words[-1]))
        f.close


with open(filename_kuzmin) as f: 
        for line in f:
            if 'x coordinate : ' in line:
                words = line.split()   
                coord_kuzmin.append(float(words[3]))
                cutline_kuzmin.append(float(words[-1]))
        f.close


with open(filename_mkuzmin) as f: 
        for line in f:
            if 'x coordinate : ' in line:
                words = line.split()   
                coord_mkuzmin.append(float(words[3]))
                cutline_mkuzmin.append(float(words[-1]))
        f.close
 

print(len(coord_bjk))
print(len(cutline_bjk))

print(len(coord_kuzmin))
print(len(cutline_kuzmin))

print(len(coord_mkuzmin))
print(len(cutline_mkuzmin))

#setting the minimum and maximum bounds for plotting
miny = min(cutline_bjk)
miny = min(miny, min(cutline_kuzmin))
miny = min(miny, min(cutline_mkuzmin))

maxy = max(cutline_bjk)
maxy = max(maxy, max(cutline_kuzmin))
maxy = max(maxy, max(cutline_mkuzmin))


#Creation of Table
f = open("Posteriori_graphs/Hemker_Tables_Cutline_u(x,1)_"+str(conforming)+"_re4.txt","w+")
f.write('\\addplot[color=red, line width = 0.5mm, dashdotted] \n')
f.write('coordinates{')
for i in range(0, len(coord_bjk)):
	f.write(' '.join(('(',str(coord_bjk[i]),',',str(cutline_bjk[i]),')')))
f.write('};\n')
f.write('\\addlegendentry{BJK} \n')

f.write('\\addplot[color=navy_blue, line width = 0.5mm, dashdotted] \n')
f.write('coordinates{')
for i in range(0, len(coord_kuzmin)):
	f.write(' '.join(('(',str(coord_kuzmin[i]),',',str(cutline_kuzmin[i]),')')))
f.write('};\n')
f.write('\\addlegendentry{Kuzmin} \n')

f.write('\\addplot[color=dark_green, line width = 0.5mm, dashdotted] \n')
f.write('coordinates{')
for i in range(0, len(coord_mkuzmin)):
	f.write(' '.join(('(',str(coord_mkuzmin[i]),',',str(cutline_mkuzmin[i]),')')))
f.write('};\n')
f.write('\\addlegendentry{MUAS} \n')

f.close()
 
plt.plot(coord_bjk, cutline_bjk, color='red', linestyle='-.', label = legend[0],
         linewidth=linewidth, markersize=markersize)  
plt.plot(coord_kuzmin, cutline_kuzmin, color='navy', linestyle='-.', label = legend[1],
         linewidth=linewidth, markersize=markersize) 
plt.plot(coord_mkuzmin, cutline_mkuzmin, color='darkgreen', linestyle='-.', label = legend[2],
         linewidth=linewidth, markersize=markersize) 

#plt.tick_params(axis='both', labelsize=fontsize)
plt.axis([-2.5, 8.5, -0.05, maxy*1.1])
#plt.axis([100, 700000, 30, 125000])
plt.xlabel(x_label,fontsize=fontsize)
plt.ylabel(y_label,fontsize=fontsize)
plt.title(title_name,fontsize=fontsize)
#   first_legend = plt.legend(handles=[line1,line2,line3,line4], loc='lower right',fontsize=fontsize-2)
# Add the legend manually to the current Axes.
#    ax = plt.gca().add_artist(first_legend)
#     second_legend = plt.legend(handles=[line5,line6,line7,line8], loc='upper left',fontsize=fontsize-2)
plt.legend(loc='upper right',fontsize=fontsize-1)
plt.tight_layout()

# save the figure
plt.savefig(fig_name+'.eps',format='eps')

plt.show()

